Simulation Studies of Charge Transport on Resistive Structures in Gaseous Ionization Detectors

We developed a tool for the simulation of charge transport on a conducting plate of finite dimensions. This tool is named Chani. Main motivation of developing Chani was to provide a tool for the optimization of the dimensions and resistivity of the anode electrodes in spark-protected Micropattern Gaseous Detectors (MPGD). In this thesis, we start with the general description of the LHC and the ATLAS Experiment. Then, we review the gaseous ionization detector technologies and in particular, the micromegas technology. We then present the working principles of Chani along with the example calculations. These examples include comparisons with the analytically solvable problems which shows that the simulation results are reasonable.

==> appendices/R11/getresults.C <==
#include <iostream>
#include "Chani.h"
#include "TH1"
#include "TH2"
#include "TCanvas"
#include "TMath"
#include "TMatrixD"
#include "TVectorD"
#include "math.h"
#include "TFile"

void getresults(){

Readp rp;
double lx = rp.Getlx();
double ly = rp.Getly();
double ax = rp.Getax();
double ay = rp.Getay();
int nx = rp.Getnx();
int ny = rp.Getny();

cout << " ax = " << ax << endl;

double Deltat = 1e-10;

int tStep1 = 0; 
int t1 = tStep1 * Deltat * 1e9;
int tStep2 = 10000; 
int t2 = tStep2 * Deltat * 1e9;
int tStep3 = 1000000; 
int t3 = tStep3 * Deltat * 1e9;
int tStep4 = 2000000;
int t4 = tStep4 * Deltat * 1e9;



TH2 *sigmahd1; // Surface charge density histogram for drawing  
sigmahd1 = new TH2D("Sigmah0(x,y)", Form("Surface charge density at 
t = %i ns", t1) , nx, -lx/2, lx/2, ny, -ly/2, ly/2) ;

TH2 *sigmahd2; // Surface charge density histogram for drawing  
sigmahd2 = new TH2D("Sigmah10(x,y)", Form("Surface charge density at
 t = %i ns", t2) , nx, -lx/2, lx/2, ny, -ly/2, ly/2) ;

TH2 *sigmahd3; // Surface charge density histogram for drawing  
sigmahd3 = new TH2D("Sigmah100(x,y)", Form("Surface charge density a
t t = %i ns", t3) , nx, -lx/2, lx/2, ny, -ly/2, ly/2) ;

TH2 *sigmahd4; // Surface charge density histogram for drawing  
sigmahd4 = new TH2D("Sigmah200(x,y)", Form("Surface charge density a
t t = %i ns", t4) , nx, -lx/2, lx/2, ny, -ly/2, ly/2) ;

char fnameh[100];
sprintf(fnameh, "%sh.root", dir);  
TFile f(fnameh); // open the output file for histograms
f.GetListOfKeys()->Print(); // Print to see if the objects are retri
eved properly

TH2 *sigmah1; // Surface charge density histogram

TH2 *sigmah2; // Surface charge density histogram

TH2 *sigmah3; // Surface charge density histogram

TH2 *sigmah4; // Surface charge density histogram


 
char objName1[16];
sprintf(objName1, "sigmah%i", tStep1); 

char objName2[16];
sprintf(objName2, "sigmah%i", tStep2); 

char objName3[16];
sprintf(objName3, "sigmah%i", tStep3); 

char objName4[16];
sprintf(objName4, "sigmah%i", tStep4); 

f.GetObject(objName1, sigmah1); // read the surface charge distribut
ion at time = Deltat * tStep

f.GetObject(objName2, sigmah2); // read the surface charge distribut
ion at time = Deltat * tStep

f.GetObject(objName3, sigmah3); // read the surface charge distribut
ion at time = Deltat * tStep

f.GetObject(objName4, sigmah4); // read the surface charge distribut
ion at time = Deltat * tStep
 
//Fill the surface charge density histograms: 
for (int j = 1; j<=ny; j++){ 
 for (int i = 1; i<=nx; i++){ 
  sigmahd1->SetCellContent(i, j, sigmah1->GetCellContent(i,j));
 }
}
for (int j = 1; j<=ny; j++){ 
 for (int i = 1; i<=nx; i++){ 
  sigmahd2->SetCellContent(i, j, sigmah2->GetCellContent(i,j));
 }
}
for (int j = 1; j<=ny; j++){ 
 for (int i = 1; i<=nx; i++){ 
  sigmahd3->SetCellContent(i, j, sigmah3->GetCellContent(i,j));
 }
}
for (int j = 1; j<=ny; j++){ 
 for (int i = 1; i<=nx; i++){ 
  sigmahd4->SetCellContent(i, j, sigmah4->GetCellContent(i,j));
 }
}

f.Close(); 

sigmahd1->SetStats(0);
sigmahd2->SetStats(0);
sigmahd3->SetStats(0);
sigmahd4->SetStats(0);

TCanvas *c1 = new TCanvas("c1","c1",1000,600);
c1->Divide(2,2);
c1->cd(1);
sigmahd1->Draw("colz");

c1->cd(2);
sigmahd2->Draw("colz");

c1->cd(3);
sigmahd3->Draw("colz");

c1->cd(4);
sigmahd4->Draw("colz");

c1->cd();

cout << t4 << endl;

}


==> appendices/R11/run.sh <==
expand -t 1 connectors.C > 1connectors.C; 
fold -68 1connectors.C > connectors.C;

expand -t 1 definitions.C > 1definitions.C; 
fold -68 1definitions.C > definitions.C;

expand -t 1 getresults.C > 1getresults.C; 
fold -68 1getresults.C > getresults.C;

expand -t 1 initialcharge.C > 1initialcharge.C; 
fold -68 1initialcharge.C > initialcharge.C;

expand -t 1 main.C > 1main.C; 
fold -68 1main.C > main.C;

expand -t 1 totalcharge.C > 1totalcharge.C; 
fold -68 1totalcharge.C > totalcharge.C;

rm 1*


==> appendices/R14/definitions.C <==
#include <iostream>
#include "Chani.h"

/*
Dimensions and number of divisions are defined in this file
All lengths are in meters
Once the macro is run, l-matrix is calculated
//*/

void definitions(){

double lx = 100e-3; // length in x direction
int nx = 279; // number of divisions in x
double ly = 18e-3; // length in y direction
int ny = 51; // number of divisions in y

double sigmas = 1e-5; // surface conductivity

int Nm = 3; // l-matrix is calculated in Nm x Nm part

parameters(lx, nx, ly, ny, Nm, sigmas); // call the function for par
ameter definitions

computelmn(); // call the function that computes the l-matrix

}


==> appendices/R14/initialcharge.C <==
#include <iostream>
#include "Chani.h"
#include "TH1"
#include "TH2"

void initialcharge(){

Readp rp;
double lx = rp.Getlx();
double ly = rp.Getly();
double ax = rp.Getax();
double ay = rp.Getay();
int nx = rp.Getnx();
int ny = rp.Getny();
int Nm = rp.GetNm();

int N = nx*ny;
double DeltaSn = ax*ay;

double qadd = (1e4*1.6e-19); //add 1e4 elementary charge
//5 areas due to the 2d gaussian probabilities:
double a0 = (1 - ROOT::Math::normal_cdf(-ax/2, ax, 0)*2)*(1 - ROOT::
Math::normal_cdf(-ay/2, ay, 0)*2);
double a1 = ROOT::Math::normal_cdf_c(ax/2,ax,0)*(1 - ROOT::Math::nor
mal_cdf(-ay/2, ay, 0)*2);
double a2 = ROOT::Math::normal_cdf_c(ax/2,ax,0)*ROOT::Math::normal_c
df_c(ay/2,ay,0);
double a3 = ROOT::Math::normal_cdf_c(ay/2,ay,0)*(1 - ROOT::Math::nor
mal_cdf(-ax/2, ax, 0)*2);

//Add the initial charge with the gaussian probabilities:
addCharge(0, 0, qadd*a0, 0); // C
addCharge(ax, 0, qadd*a1, 0); // R
addCharge(ax, ay, qadd*a2, 0); // UR
addCharge(0, ay, qadd*a3, 0); // U
addCharge(-ax, ay, qadd*a2, 0); // UL
addCharge(-ax, 0, qadd*a1, 0); // L
addCharge(-ax, -ay, qadd*a2, 0); // DL
addCharge(0, -ay, qadd*a3, 0); // D
addCharge(ax, -ay, qadd*a2, 0); // UR

}


==> appendices/R14/run.sh <==
expand -t 1 connectors.C > 1connectors.C; 
fold -68 1connectors.C > connectors.C;

expand -t 1 definitions.C > 1definitions.C; 
fold -68 1definitions.C > definitions.C;

expand -t 1 initialcharge.C > 1initialcharge.C; 
fold -68 1initialcharge.C > initialcharge.C;

expand -t 1 main.C > 1main.C; 
fold -68 1main.C > main.C;

rm 1*


==> appendices/classes/run.sh <==
expand -t 1 Readp.h > 1Readp.h; 
cp 1Readp.h Readp.h;

fold -68 1Readp.h > Readp.h;

expand -t 1 Readp.C > 1Readp.C; 
cp 1Readp.C Readp.C;

fold -68 1Readp.C > Readp.C;

expand -t 1 Findij.h > 1Findij.h; 
cp 1Findij.h Findij.h;

fold -68 1Findij.h > Findij.h;

expand -t 1 Findij.C > 1Findij.C; 
cp 1Findij.C Findij.C;

fold -68 1Findij.C > Findij.C;

rm 1*


==> appendices/functions/run.sh <==
expand -t 1 capacitance.C > 1capacitance.C; 
cp 1capacitance.C capacitance.C;

fold -68 1capacitance.C > capacitance.C;

expand -t 1 getQtotal.C > 1getQtotal.C; 
cp 1getQtotal.C getQtotal.C;

fold -68 1getQtotal.C > getQtotal.C;

expand -t 1 getV.C > 1getV.C; 
cp 1getV.C getV.C;

fold -68 1getV.C > getV.C;

expand -t 1 transient2.C > 1transient2.C; 
cp 1transient2.C transient2.C;

fold -68 1transient2.C > transient2.C;

expand -t 1 addConnector.C > 1addConnector.C; 
cp 1addConnector.C addConnector.C;

fold -68 1addConnector.C > addConnector.C;

expand -t 1 computelmn.C > 1computelmn.C; 
cp 1computelmn.C computelmn.C;

fold -68 1computelmn.C > computelmn.C;

expand -t 1 getQxy.C > 1getQxy.C; 
cp 1getQxy.C getQxy.C;

fold -68 1getQxy.C > getQxy.C;

expand -t 1 parameters.C > 1parameters.C; 
cp 1parameters.C parameters.C;

fold -68 1parameters.C > parameters.C;

expand -t 1 transient1.C > 1transient1.C; 
cp 1transient1.C transient1.C;

fold -68 1transient1.C > transient1.C;

rm 1*


==> appendices/run.sh <==
expand -t 1 connectors.C > 1connectors.C; 
fold -68 1connectors.C > connectors.C;

expand -t 1 CvsN.C > 1CvsN.C; 
fold -68 1CvsN.C > CvsN.C;

expand -t 1 definitions.C > 1definitions.C; 
fold -68 1definitions.C > definitions.C;

expand -t 1 getresults.C > 1getresults.C; 
fold -68 1getresults.C > getresults.C;

expand -t 1 initialcharge.C > 1initialcharge.C; 
fold -68 1initialcharge.C > initialcharge.C;

expand -t 1 main.C > 1main.C; 
fold -68 1main.C > main.C;

expand -t 1 totalcharge.C > 1totalcharge.C; 
fold -68 1totalcharge.C > totalcharge.C;

expand -t 1 tvsN.C > 1tvsN.C; 
fold -68 1tvsN.C > tvsN.C;

rm 1*


==> appendices/sine/run.sh <==
expand -t 1 definitions.C > 1definitions.C; 
fold -68 1definitions.C > definitions.C;

expand -t 1 initialchargesin.C > 1initialchargesin.C; 
fold -68 1initialchargesin.C > initialchargesin.C;

expand -t 1 main.C > 1main.C; 
fold -68 1main.C > main.C;

expand -t 1 qxy.C > 1qxy.C; 
fold -68 1qxy.C > qxy.C;

rm 1*

